Tri-Coble surfaces and their automorphisms

We construct some positive entropy automorphisms of rational surfaces with no periodic curves. The surfaces in question, which we term tri-Coble surfaces, are blow-ups of the projective plane at 12 points which have contractions down to three different Coble surfaces. The automorphisms arise as compositions of lifts of Bertini involutions from certain degree 1 weak del Pezzo surfaces.

==> nondegen.sage <==
# This program checks the necessary non-degeneracy conditions for a simple tri-Coble surface.

# The program also outputs the LaTeX code which is used for these checks in the paper.

# As we go, keep a list of booleans for the results of each check we do.
allchecks = []

# Some of our tests return False for a pass; this function inverts them.
# When extra information is passed (such as details of a failed test)
# it is left untouched.
def flip( checkslist ):
  newlist = []
  for thisone in checkslist:
    if(thisone == True or thisone == False):
      newlist.append(not thisone)
    else:
      newlist.append(thisone)
  return newlist

# First, input the initial data of quadrics and cubics.
# In this test, we use the same quadrics and cubic that appear in the paper.

K = QQ
P3 = ProjectiveSpace(K,3,'w,x,y,z')
P3.inject_variables()
R3 = P3.coordinate_ring()

# First, set up the equation for the quadrics, and then the quadrics.
quadric_eqns = [ 59*w^2 + x^2 + y^2 - 20*w*z + z^2, \
                 -9*w^2 - x^2 + 9*y^2 + z^2, \
                 -9*w^2 - x^2 + 9*y^2 - 6*z^2 ]
quadrics = [ P3.subscheme( thiseqn ) for thiseqn in quadric_eqns ]

# Now, set up the points.
points_raw  = [ [1,4,0,5],[1,-4,0,5],[1,0,5,6],[1,0,-5,6],[12,-15,13,0],[-3,12,5,0] ]
points = [ P3( vv ) for vv in points_raw ]

# Finally, set up the cubic.
cubic_eqn = 9963*w^3 + 56187*w^2*x + 27707*w*x^2 + 3018*x^3 + 12069*w^2*y + 366*x^2*y + 11457*w*y^2 + 3213*x*y^2 + 351*y^3 - 5358*w^2*z - 11610*w*x*z - 3002*x^2*z - 4140*w*y*z + 18*y^2*z - 7643*w*z^2 - 1857*x*z^2 + 111*y*z^2 + 38*z^3
cubic = P3.subscheme( cubic_eqn )

# Print quadrics and points in LaTeX form
print("\\begin{align*}")
for j in range(3):
  print("Q_{} &: {} = 0\\\\".format(j+1,latex(quadric_eqns[j])))
print("\\end{align*}")


# Here's a quick function to get cleaner output of points in projective space.
def P3print ( PP ):
  coords = list(PP)
  mylcmm = lcm([ xx.denominator() for xx in coords ])
  newcoords = [ str(yy*mylcmm) for yy in coords ]
  newstr = "( "+" : ".join(newcoords)+" )"
  return newstr


# Print points in LaTeX form
print("p_1 &= {} &  q_1 &= {} & r_1 &= {} \\\\".format(P3print(points[0]),P3print(points[2]),P3print(points[4])))
print("p_2 &= {} & q_2 &= {} & r_2 &= {}.".format(P3print(points[1]),P3print(points[3]),P3print(points[5])))

# Print the cubic
print("\\begin{align*}")
print("F &= {}".format(latex(cubic_eqn)))
print("\\end{align*}")

# Show which points lie on which quadrics.  First, for each point, print which quadrics it lies on.
print("Which points are on which quadrics?")
for point in points:
  print( [ point in Q for Q in quadrics ] )

# Get the tangent space to the surface at a point.
# We return this as an element of P3.
# (Of course, it's really a point in the dual P3)
def gradient_at_point( poly, pt ):
  coords = list(pt) # It's passed as a point in P3; convert to a list.
  grad = poly.gradient()
  return P3([ f(coords) for f in grad ])

# Check which points are on which quadrics, and compute tangent planes.
# For each point, make a list of what happens at each quadric.
# If the point is on quadric, give the gradient.  If not, give "0".

# The results are stored in all_point_results.
all_point_results = []
for point in points:
  this_point_results = []
  for j in range(3):
    if point in quadrics[j]:
      this_point_results.append( gradient_at_point(quadric_eqns[j],point) )
    else:
      this_point_results.append(0)
  all_point_results.append(this_point_results)

# A function used to clean up the output for LaTeX display.
def zerotoex(mystring):
  if(mystring == 0):
    return '\ex'
  else:
    return P3print(mystring)
print("\\begin{align*}")
print("\\begin{array}{c|c|c|c|}")
print("& Q_1 & Q_2 & Q_3 \\\\\\hline")
pointnames = ("p_1","p_2","q_1","q_2","r_1","r_2")
for j in range(6):
  print("{} & {} & {} & {} \\\\\\hline".format(pointnames[j],zerotoex(all_point_results[j][0]),zerotoex(all_point_results[j][1]),zerotoex(all_point_results[j][2])))
print("\\end{array}")
print("\\end{align*}")

# This function takes a list of three things.
# If two are the same and the other is 0, return the same.
# Otherwise, return false.
def two_of_three( mylist ):
  if( mylist[0] == mylist[1] and mylist[2] == 0):
    return mylist[0]
  if( mylist[0] == mylist[2] and mylist[1] == 0):
    return mylist[0]
  if( mylist[1] == mylist[2] and mylist[0] == 0):
    return mylist[1]
  return False

# Now our first check.  For each of the six points, verify that it lies
# on two of the quadrics there, and has the same tangent plane from each.
cubic_needed_tangents = [ two_of_three( onept ) for onept in all_point_results ]
# Verify that none of those is the boolean False, which would be the case if they had not matched.
quadric_tangent_check = [ tgtdir == False for tgtdir in cubic_needed_tangents ]

# Do the quadrics have the pairwise tangency?
# Compute the result, and append to allchecks.
print("Quadric pairwise tangency:")
print(flip(quadric_tangent_check))
allchecks.extend(flip(quadric_tangent_check))

# Now check the cubic.  Are all of the points on it?
# Check this, and append to allchecks.
print("Cubic contains points:")
print([ point in cubic for point in points ])
allchecks.extend( [ point in cubic for point in points ] )

# What are the tangent directions to the cubic? Compare to those at the points.
cubic_dirs = [ gradient_at_point(cubic_eqn,point) for point in points ]
print("Desired tangent planes:")
print(cubic_dirs)
cubic_tangent_check = [ cubic_dirs[j] == cubic_needed_tangents[j] for j in range(6) ]

# Check that they match the tangents of the quadrics, and append to allchecks.
print("Cubic has correct tangent directions:")
print(cubic_tangent_check)
allchecks.extend(cubic_tangent_check)

# Are all of our hypersurfaces smooth?
print("Quadrics are smooth:")
print( [ quadric.is_smooth() for quadric in quadrics ] )
allchecks.extend( [ quadric.is_smooth() for quadric in quadrics ] )

# Is the cubic smooth?
print("Cubic is smooth:")
print( cubic.is_smooth() )
allchecks.append( cubic.is_smooth() )

# Check that no two of the six points lie on a line in the cubic.
# (This is slightly stronger than what's needed for the wdP condition.)

# To do this: for each pair, simply add together some linear
# combination of the coordinates.  This gives a new point that's
# collinear with those two.  If that point isn't in the surface, then
# the two points are not on a line.  Note that we don't simply add the coordinates: because of some symmetries, that will sometimes give a point in the cubic.
test_pts = []
linear_checks = []
for p in range(6):
  for q in range(6):
    if( p != q ):
      if (P3(list(12*vector(points[p]) + 17*vector(points[q]))) in cubic):
        linear_checks.append([False,[p,q]])
      else:
        linear_checks.append(True)

# Check which of those test points are on the cubic:
print("No two points on a line.")
print( linear_checks )
allchecks.extend( linear_checks )


# Now make sure we don't have four points coplanar.
# For this, it's helpful to use Python's itertools to generate all
# lists of 4-tuples.
import itertools
fourtuples = list( itertools.combinations(range(6),4) )
coplanar_checks = []
for whichpoints in fourtuples:
  # To check whether points are coplanar, form a matrix with points
  # as rows, and then take the determinant.
  mymatrix = matrix( [ points[j] for j in whichpoints ] )
  if (mymatrix.determinant() == 0):
    coplanar_checks.append([False,whichpoints])
  else:
    coplanar_checks.append(True)

# Flip these and add to list of checks.
print("No four points coplanar:")
print(coplanar_checks)
allchecks.extend(coplanar_checks)

# Define a "dot product": add up corresponding elements of two lists.
def dot_product(u,v):
  return sum([ u[i]*v[i] for i in range(len(u)) ])

# Next: compute the tangent plane at point, and see if it goes through
# any other points.  For these, we can just get it as a subset of P3.
tgtplane_checks = []
for point in points:
  plane_coefs = gradient_at_point(cubic_eqn,point)
  tgt_plane_eqn = dot_product(plane_coefs,P3.gens())
  tgt_plane = P3.subscheme(tgt_plane_eqn)
  for otherpt in points:
    if( otherpt != point ):
      if( otherpt in tgt_plane ):
        tgtplane_checks.append(False)
      else:
        tgtplane_checks.append(True)

# 
print("No tangent plane through another point.")
print(tgtplane_checks)
allchecks.extend(tgtplane_checks)
        

# Now check that the planes through three points all have smooth
# intersection with the cubic.
P2 = ProjectiveSpace(K,2,'X,Y,Z')
R2 = P2.coordinate_ring()
R2.inject_variables()

# Given three points in P3, write down a map from P2 to P3 that maps the coordinate points to those three.
def get_P2_map( ptlist ):
  ptlist_M = matrix( ptlist )
  eqns = [ dot_product( thispt, P2.gens() ) for thispt in ptlist_M.columns() ]
  return (P2.Hom(P3))(eqns)

#  Same as above, but give the map on rings K[P3] -> K[P2]
def get_ring_map( ptlist ):
  ptlist_M = matrix( ptlist )
  eqns = [ dot_product( thispt, P2.gens() ) for thispt in ptlist_M.columns() ]
  return (R3.Hom(R2))(eqns)

# Now check all possible 3-tuples.
smooth_check = []
threetuples = list( itertools.combinations(range(6),3) )
for whichthree in threetuples:
  whichpts = [ points[j] for j in whichthree ]
  plane_3pts_map = get_ring_map(whichpts)
  cubic_restrict = plane_3pts_map(cubic_eqn)
  planecubic = P2.subscheme(cubic_restrict)
  smooth_check.append( planecubic.is_smooth() )

#
print("Planes through three have smooth intersection with cubic.")
print(smooth_check)
allchecks.extend(smooth_check)

# We also need to check that it's a simple Coble surfaces, meaning
# that the intersection of a quadric and a cubic is irreducible.  This is something that must be tested over QQbar, which makes it slightly more subtle.

# Our strategy: parametrize the quadric via a map P2 -> P3, then pull back the equation of the cubic and check that it's irreducible.

# We use the first quadric.  This passes through the first four points in the list.
myquadric = quadrics[0]
myquadric_eqn = quadric_eqns[0]
basept = points[0]
otherpts = points[1:4]

# Get a map from P2 to P3 sending the coordinate points to otherpts.
phi_threepts = get_P2_map(otherpts)

# Write down a parametrization of the line.  We extend the base ring
# to include a parameter t.
S = PolynomialRing(QQ,1,'t')
S.inject_variables()
S3 = R3.change_ring(S)
myquadric_eqn_ext = myquadric_eqn.change_ring(S)
mymap_eqn_ext = [ ff.change_ring(S) for ff in phi_threepts.defining_polynomials() ]
basept_ext = [ S( ff ) for ff in basept ]

# First, compute parametrization of the line.
line_st = t*vector(mymap_eqn_ext) + vector(basept_ext)

# Now, plug that into the equation for the quadric.  The result is a
# quadric in t that vanishes at parameters for which we are on the
# conic.  One value is t = 0; solve for the other.
quadric_intersections = myquadric_eqn(*line_st)
R2t = PolynomialRing(R2,1,'t')
quadric_isect_t_poly = R2t(str(quadric_intersections)) # A hack to regard as polynomial in t.
isect_t_coefs = [ R2(quadric_isect_t_poly.coefficient({t:j})) for j in range(3) ]
isect_pt = -isect_t_coefs[1]*vector(mymap_eqn_ext) + isect_t_coefs[2]*vector(basept)
isect_pt_R = [ R2( xx ) for xx in isect_pt ]

# The result of the above is a map P2 -> P3 parametrizing the quadric.
# The standard coordinate points are mapped to the three marked points.
phi = (P2.Hom(P3))(isect_pt_R)

Ptest = P2([1,2,4])
Q = phi(Ptest)
Q in myquadric

# Check that the right thing happens to the standard points.
Qs = [ phi( myP ) for myP in [ P2( list(v) ) for v in matrix.identity(3).rows()] ]

# Now, pull back the cubic as required.
evalcubic = cubic_eqn( phi.defining_polynomials() )
# There is an extraneous factor of the  square of the defining equation for the plane.
# Now define pulledback to be the factor defining the strict transform, a quartic.  We must check that this is an irreducible plane quartic double at the three standard coordinate points.
pulledback = evalcubic.factor()[-1][0]

# This becomes more transparent after applying the standard Cremona involution.
# The strict transform of a quartic with three nodes under the Cremona is a plane quadric, and we must check that this is irreducible.
postcremona = pulledback(Y*Z,X*Z,X*Y)
postcremona_strict_eqn = postcremona.factor()[-1][0]
postcremona_subvar = P2.subscheme(postcremona_strict_eqn)
irredisect = postcremona_subvar.is_smooth()
print("Intersection of cubic and some quadric is geometrically irreducible?")
print(irredisect)
allchecks.append(irredisect)

#
print("All checks passed?")
print(all(allchecks))


